Structured Distributions of Gas and Solids in Protoplanetary Disks

Recent spatially-resolved observations of protoplanetary disks revealed a plethora of substructures, including concentric rings and gaps, inner cavities, misalignments, spiral arms, and azimuthal asymmetries. This is the major breakthrough in studies of protoplanetary disks since Protostars and Planets VI and is reshaping the field of planet formation. However, while the capability of imaging substructures in protoplanetary disks has been steadily improving, the origin of many substructures are still largely debated. The structured distributions of gas and solids in protoplanetary disks likely reflect the outcome of physical processes at work, including the formation of planets. Yet, the diverse properties among the observed protoplanetary disk population, for example, the number and radial location of rings and gaps in the dust distribution, suggest that the controlling process may differ between disks and/or the outcome may be sensitive to stellar or disk properties. In this review, we (1) summarize the existing observations of protoplanetary disk substructures collected from the literature; (2) provide a comprehensive theoretical review of various processes proposed to explain observed protoplanetary disk substructures; (3) compare current theoretical predictions with existing observations and highlight future research directions to distinguish between different origins; and (4) discuss implications of state-of-the-art protoplanetary disk observations to protoplanetary disk and planet formation theory.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage{hyperref}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
 pdftitle={Protostars and Planets VII},%
 pdfsubject={},%
 pdfauthor={Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)},%
 pdfkeywords={}}

